Chaotic and time-periodic edge states in square duct flow

We analyse the dynamics within the stability boundary between laminar and turbulent square duct flow with the aid of an edge-tracking algorithm. As for the circular pipe, the edge state turns out to be a chaotic attractor within the edge if the flow is not constrained to a symmetric subspace. The chaotic edge state dynamics is characterised by a sequence of alternating quiescent phases and regularly occurring bursting episodes. These latter reflect the different stages of the well-known streak-vortex interaction in near-wall turbulence: The edge states feature most of the time a single streak with a number of flanking quasi-streamwise vortices attached to one of the four surrounding walls. The initially straight streak undergoes the classical linear instability and eventually breaks in an intense bursting event due to the action of the quasi-streamwise vortices. At the same time, the vortices give rise to a new generation of low-speed streaks at one of the neighbouring walls, thereby causing the turbulent activity to `switch' from one wall to the other. When restricting the edge dynamics to a single or twofold mirror-symmetric subspace, on the other hand, the outlined bursting and wall-switching episodes become self-recurrent in time. These edge states thus represent the first periodic orbits found in the square duct. In contrast to the chaotic edge states in the non-symmetric case, the imposed symmetries enforce analogue bursting cycles to simultaneously appear at two parallel opposing walls in a mirror-symmetric configuration. Both localisation of the turbulent activity to one or two walls and wall switching are shown to be a common phenomenon in low Reynolds number duct turbulence. We therefore argue that the marginally turbulent trajectories transiently visit the identified edge states during these episodes, so that the edge states become actively involved in the turbulent dynamics.

==> compile.sh <==
#!/bin/bash
#
#~/. ~/.bash_profile

filename="main"
filename2="main_LOWRES"

ilowres=0
positional=()
while [[ $# -gt 0 ]]
do
key="$1"
case $key in
    -l|--lowres)
    ilowres=1
    shift # past argument
    ;;
    *)    # unknown option
    positional+=("$1") # save it in an array for later
    shift # past argument
    ;;
esac
done
set -- "${positional[@]}" # restore positional parameters

# compile:
pdflatex $filename.tex
bibtex $filename
pdflatex $filename.tex
pdflatex $filename.tex

# create a low resolution version
if [ "$ilowres" == "1" ]; then
  gs -sDEVICE=pdfwrite -dPDFSETTINGS=/default -q -o $filename2.pdf $filename.pdf
fi

# open:
#if [[ "$OSTYPE" == "darwin"* ]]; then
#  open -a Preview $filename.pdf 
#else
#  xdg-open pdflatex Report_Duct_singleflow_FD_Validation.pdf
#fi


